Coleman-Weinberg Abrikosov-Nielsen-Olesen strings

We study properties of Abrikosov-Nielsen-Olesen (ANO) strings with the Coleman-Weinberg (CW) potential, which we call CW-ANO strings. While the scale-invariant scalar potential has a topologically trivial vacuum admitting no strings at the classical level, quantum correction allows topologically nontrivial vacua and stable string solutions. We find that the system of the CW potential exhibits significant difference from that of the conventional Abelian-Higgs model with the quadratic-quartic potential. While a single-winding string is qualitatively similar in both systems, and the static intervortex force between two strings at large distance is attractive/repulsive in the type-I/II regime for both, that between two CW-ANO strings exhibits a nontrivial structure. It develops an energy barrier between them at intermediate distance, implying that the string with winding number $n > 1$ can constitute a metastable bound state even in the type-II regime. We name such a superconductor type-$\overline{1.5}$. We also discuss implications to high-energy physics and cosmology.

==> class.hpp <==
#ifndef _CLASS_HPP_
#define _CLASS_HPP_

#include <algorithm>
#include <complex>
#include <cstring>
#include <fstream>
#include <iostream>
#include <math.h>
#include <omp.h>
#include <vector>
#include <time.h>
using namespace std;

struct Scenario
{
private:
    
public:
    Scenario(int idxV, int nt, int n, double dt, double L, double d, double beta);

    int idxV, nt, n, iCoreFix; //idxV = 0: SM / 1: CW / 21-29: horizontally-cut SM / 36: phi^3-phi^6 / 48: phi^4-phi^8
    double tS, tD, dt, L, d, beta;
    vector<double> fS, dfSdt, fD, dfDdt, fAnsatz; //f = Re(Phi), Im(Phi), A1, A2

    double V(double f0, double f1);
    vector<double> Vpr(double f0, double f1);
    double Fxy(int ix, int iy, const vector<double> &f);
    vector<double> rho(int ix, int iy, const vector<double> &f);
    vector<double> E(const vector<double> &f);
    void ic();
    void icAnsatz();
    void dfEuler(const vector<double> &f, vector<double> &dfdt);
    void dfRK4(const vector<double> &xCores, double &t, vector<double> &f, vector<double> &dfdt, int iCoreFix);
    void evolve(const string idxSD, const vector<double> &xCores, double &t, vector<double> &f, vector<double> &dfdt);
    void coreFix(const vector<double> &xCores, vector<double> &dfdt);
    void coreSmoothen(const vector<double> &xCores, vector<double> &f);
    void outParams();
    void outFields(const string idxSD, double t, const vector<double> &f);
};

#endif



